On the period of Lehn, Lehn, Sorger, and van Straten's symplectic eightfold

For the irreducible holomorphic symplectic eightfold Z associated to a cubic fourfold Y not containing a plane, we show that a natural Abel-Jacobi map from H^4_prim(Y) to H^2_prim(Z) is a Hodge isometry. We describe the full H^2(Z) in terms of the Mukai lattice of the K3 category A of Y. We give numerical conditions for Z to be birational to a moduli space of sheaves on a K3 surface or to Hilb^4(K3). We propose a conjecture on how to use Z to produce equivalences from A to the derived category of a K3 surface.

==> anc/Gamma.m2 <==
loadPackage "Schubert2"
P5 = projectiveBundle 5
R = intersectionRing P5
P5xG26 = flagBundle({2,4}, P5)
P5xX = sectionZeroLocus(6*OO_P5xG26(1))
P = P5xG26.Bundles_0 ** OO_P5xX -- tautological subbundle
Q = P5xG26.Bundles_1 ** OO_P5xX -- quotient bundle
Gam = degeneracyLocus(1, dual Q ** OO_P5(1), P)
p = Gam/P5 -- the projection map
ch(p_* OO_Gam) * todd(OO_P5(3))
-- answer is 12h - 27h^2 + ...

OP5xH = OO_P5xX - OO_P5xX(-1) -- this is q^* O_H in the paper
ch(p_*(OO_Gam ** OP5xH)) * todd(OO_P5(3))
-- answer is 42h^2 - 91h^3 + ...

